DreamFlow: Local Navigation Beyond Observation via Conditional Flow Matching in the Latent Space

Local navigation in cluttered environments often suffers from dense obstacles and frequent local minima. Conventional local planners rely on heuristics and are prone to failure, while deep reinforcement learning(DRL)based approaches provide adaptability but are constrained by limited onboard sensing. These limitations lead to navigation failures because the robot cannot perceive structures outside its field of view. In this paper, we propose DreamFlow, a DRL-based local navigation framework that extends the robot's perceptual horizon through conditional flow matching(CFM). The proposed CFM based prediction module learns probabilistic mapping between local height map latent representation and broader spatial representation conditioned on navigation context. This enables the navigation policy to predict unobserved environmental features and proactively avoid potential local minima. Experimental results demonstrate that DreamFlow outperforms existing methods in terms of latent prediction accuracy and navigation performance in simulation. The proposed method was further validated in cluttered real world environments with a quadrupedal robot. The project page is available at https://dreamflow-icra.github.io.

==> compile.sh <==
# get file name from the first argument
file=$1
# remove file.pdf if it exists
if [ -f "$file.pdf" ]; then
    rm "$file.pdf"
fi

pdflatex "$file.tex"
bibtex $file
pdflatex "$file.tex"
pdflatex "$file.tex"
echo "Successfully compiled $file"

==> figures/reduce_pdf_dk.sh <==
#!/bin/bash

# Usage: reduce_pdf.sh <input_file> <all_image_resolution> [output_file]
if [ $# -lt 2 ]; then
    echo "Usage: $0 <input_file> <all_image_resolution> [output_file]"
    exit 1
fi

input_file="$1"
all_image_resolution="$2"
output_file="$3"

# 입력 파일 이름/경로
file_base=$(basename -- "$input_file")
file_name_noext="${file_base%.*}"
input_dir=$(dirname -- "$input_file")

# 출력 경로 기본값: 입력 파일과 같은 폴더 아래 reduced/
if [ -z "$output_file" ]; then
    output_file="$input_dir/reduced/${file_name_noext}_red.pdf"
fi

# 실제 출력 디렉터리 생성
mkdir -p "$(dirname "$output_file")"

echo "Output file: $output_file"

# Ghostscript 호출 (GS 10.x 호환, 모노는 Subsample)
gs -q -dNOPAUSE -dBATCH \
   -sDEVICE=pdfwrite \
   -dPDFSETTINGS=/ebook \
   -dEmbedAllFonts=true -dSubsetFonts=true \
   -dAutoRotatePages=/None \
   -dColorImageDownsampleType=/Subsample -dColorImageResolution="$all_image_resolution" \
   -dGrayImageDownsampleType=/Bicubic   -dGrayImageResolution="$all_image_resolution" \
   -dMonoImageDownsampleType=/Subsample -dMonoImageResolution="$all_image_resolution" \
   -sOutputFile="$output_file" "$input_file"

==> getdiff.sh <==
# remove diff.tex and diff folder if they exist
if [ -f diff.tex ]; then
    rm diff.tex -f
fi
if [ -d diff ]; then
    rm -rf diff
fi

# get the version number from the first and second argument
export file_origin=$1
export file_new=$2

# diff files of main_$file_origin.tex and main_$file_new.tex
latexdiff main_$file_origin.tex main_$file_new.tex > diff.tex


# create a diff directory if it does not exist
mkdir -p diff

# iterate latexdiff for all files in the file_origin and file_new, including the child directories inside file_origin and file_new dir. name the diff of each file as diff_$original_file_name.tex
for file in $(find $file_origin -type f -name "*.tex")
do
    file_name=$(basename $file)
    echo $file_name
    # if a file is in a subdirectory, create the subdirectory in the diff directory, dont forget to exclude the file_origin and file_new directory
    mkdir -p diff/$(dirname $file | sed "s/$file_origin//g" | sed "s/$file_new//g")
    latexdiff $file $file_new/$(dirname $file | sed "s/$file_origin//g")/$file_name > diff/$(dirname $file | sed "s/$file_origin//g" | sed "s/$file_new//g")/$file_name
done

file="diff.tex"

# Use sed to search for the line and replace it
sed -i 's|\\newcommand\*{\\MainPath}{'"$file_new"'}% %DIF >|\\newcommand\*{\\MainPath}{diff}% %DIF >|' "$file"

echo "Replacement done in $file"

bash compile.sh diff
